The $\bar{B}\to \pi$ form factors from QCD and their impact on $|V_{ub}|$

We revisit light-cone sum rules with pion distribution amplitudes to determine the full set of local $B \to \pi$ form factors. To this end, we determine all duality threshold parameters from a Bayesian fit for the first time. Our results, obtained at small momentum transfer $q^2$, are extrapolated to large $q^2$ where they agree with precise lattice QCD results. We find that a modification to the commonly used BCL parametrization is crucial to interpolate the scalar form factor between the two $q^2$ regions. We provide numerical results for the form factor parameters -- including their covariance -- based on simultaneous fit of all three form factors to both the sum rule and lattice QCD results. Our predictions for the form factors agree well with measurements of the $q^2$ spectrum of the semileptonic decay $\bar{B}^0\to \pi^+\ell^-\bar\nu$. From the world average of the latter we obtain $|V_{ub}| = (3.77 \pm 0.15)\cdot 10^{-3}$, which is in agreement with the most recent inclusive determination at the $1\,\sigma$ level.

==> anc/LCSR-LQCD_mod_BCL_params_K=4.yaml <==
B->pi::BCL(K=4)_LQCD+LCSR@LvDM2021:
  type: MultivariateGaussian(Covariance)
  observables: ['B->pi::f_+(0)', 'B->pi::b_+^1', 'B->pi::b_+^2', 'B->pi::b_+^3', 'B->pi::b_0^1',
    'B->pi::b_0^2', 'B->pi::b_0^3', 'B->pi::b_0^4', 'B->pi::f_T(0)', 'B->pi::b_T^1',
    'B->pi::b_T^2', 'B->pi::b_T^3']
  medians: [0.23467601855748074, -2.450837171898434, -0.15097220515844212, -0.9024595563756068,
    0.3990885830618598, 0.06973913203456783, 3.667435268564153, 1.4724931330072968,
    0.23500763888695003, -2.44908085160375, -1.0789619798621684, 2.559191861313729]
  covariance:
  - [0.0003593204321980519, 0.00790224536480181, 0.010206178564925747, -0.026080037014495062,
    0.0017198458598741422, 0.01276553847548448, 0.002074087540383166, -0.07859154802032381,
    0.00022412560082866846, 0.004958685876543023, 0.001227204087916371, -0.009022534955187504]
  - [0.00790224536480181, 0.255925527847404, 0.21603505464835893, -1.375091247058313,
    0.0631101174965812, 0.4211913325890195, -0.1724079915209255, -3.851411173756838,
    0.005226610372316066, 0.15082033220521188, -0.022345062639136264, -0.38844846344109446]
  - [0.010206178564925747, 0.21603505464835893, 1.3186010892778213, -2.740297234000322,
    0.09111513135674412, 0.8796707080841473, -0.1921881809331465, -9.2555177484424,
    0.004358447037549708, 0.017362352105707447, 0.25553451185600595, 0.34130741404599524]
  - [-0.026080037014495062, -1.375091247058313, -2.740297234000322, 16.397629870404412,
    -0.5572219020068212, -3.760969365791155, 3.5617438611421903, 48.8003405855537,
    -0.01680609817447079, -0.5001687891926705, 0.10290798886662732, 1.6163286814430013]
  - [0.0017198458598741422, 0.0631101174965812, 0.09111513135674412, -0.5572219020068212,
    0.035090074886153746, 0.17268069833060598, -0.2490131181094165, -2.276474205389278,
    0.0011779293458328206, 0.03190649591825622, -0.006466390088385601, -0.0937169373093586]
  - [0.01276553847548448, 0.4211913325890195, 0.8796707080841473, -3.760969365791155,
    0.17268069833060598, 1.1832944514032262, -0.8758383539490824, -13.34637549329842,
    0.007801031800366531, 0.19213066911081098, 0.03925400347313523, -0.43703742503290927]
  - [0.002074087540383166, -0.1724079915209255, -0.1921881809331465, 3.5617438611421903,
    -0.2490131181094165, -0.8758383539490824, 2.651939793801492, 16.99252896000922,
    -0.00013735619971767885, -0.05109469880454654, 0.1592808318240303, 0.48447286137679324]
  - [-0.07859154802032381, -3.851411173756838, -9.2555177484424, 48.8003405855537,
    -2.276474205389278, -13.34637549329842, 16.99252896000922, 182.07811348189557,
    -0.05045583082371996, -1.358552772397434, 0.10564568539858402, 4.329420545165305]
  - [0.00022412560082866846, 0.005226610372316066, 0.004358447037549708, -0.01680609817447079,
    0.0011779293458328206, 0.007801031800366531, -0.00013735619971767885, -0.05045583082371996,
    0.0002962158400235755, 0.006328292276281312, 0.0026602169753036364, -0.009381203421164682]
  - [0.004958685876543023, 0.15082033220521188, 0.017362352105707447, -0.5001687891926705,
    0.03190649591825622, 0.19213066911081098, -0.05109469880454654, -1.358552772397434,
    0.006328292276281312, 0.22355406422290203, -0.07075894930518731, -0.6848646999985398]
  - [0.001227204087916371, -0.022345062639136264, 0.25553451185600595, 0.10290798886662732,
    -0.006466390088385601, 0.03925400347313523, 0.1592808318240303, 0.10564568539858402,
    0.0026602169753036364, -0.07075894930518731, 0.48531620239676526, 0.7203333409323575]
  - [-0.009022534955187504, -0.38844846344109446, 0.34130741404599524, 1.6163286814430013,
    -0.0937169373093586, -0.43703742503290927, 0.48447286137679324, 4.329420545165305,
    -0.009381203421164682, -0.6848646999985398, 0.7203333409323575, 4.27168246182361]


==> anc/LCSR_pseudo_data.yaml <==
B->pi::f_{+,0,t}(q2)_LCSR@LvDM2021:
  type: MultivariateGaussian(Covariance)
  observables: ['B->pi::f_+(q2)', 'B->pi::f_+(q2)', 'B->pi::f_+(q2)', 'B->pi::f_+(q2)',
    'B->pi::f_+(q2)', 'B->pi::f_0(q2)', 'B->pi::f_0(q2)', 'B->pi::f_0(q2)', 'B->pi::f_0(q2)',
    'B->pi::f_T(q2)', 'B->pi::f_T(q2)', 'B->pi::f_T(q2)', 'B->pi::f_T(q2)', 'B->pi::f_T(q2)']
  kinematics:
  - {q2: -10.0}
  - {q2: -5.0}
  - {q2: 0.0}
  - {q2: 5.0}
  - {q2: 10.0}
  - {q2: -10.0}
  - {q2: -5.0}
  - {q2: 5.0}
  - {q2: 10.0}
  - {q2: -10.0}
  - {q2: -5.0}
  - {q2: 0.0}
  - {q2: 5.0}
  - {q2: 10.0}
  means: [0.16998724401900217, 0.22357659313241665, 0.297154282561065, 0.40446796120786627,
    0.573725876774436, 0.21142819388158263, 0.25077754868973434, 0.3563224094029131,
    0.4405535843023795, 0.16953458255860462, 0.22184864366499962, 0.2929880264138168,
    0.39643220618731473, 0.5599915326357178]
  covariance:
  - [0.00048160777929081243, 0.000331078362047616, 0.0003046547818505346, 0.0003098052408589821,
    0.00038124543991317376, 0.0004937325081722303, 0.0003760049598741378, 0.0002896751820434829,
    0.0003594746197103596, 0.00014975675450943547, 0.00019350044050664626, 0.000252896067157903,
    0.00033722958111023576, 0.0004646422648682436]
  - [0.000331078362047616, 0.0004645447827790612, 0.0004465504785091925, 0.0005519061616953,
    0.0007317287010782499, 0.0004216925799375505, 0.000424503316566293, 0.0005022304908640528,
    0.0006279605352187744, 0.0002001169131764748, 0.00027193389921800076, 0.0003591319941790297,
    0.000475824161358168, 0.0006536393963037548]
  - [0.0003046547818505346, 0.0004465504785091925, 0.0009250569658846065, 0.000847854961053669,
    0.0011684174152924354, 0.00037189052191380313, 0.0004962095057322644, 0.0007630525851657369,
    0.0009645590368933369, 0.00026822510170707817, 0.0003711381661444564, 0.0004950292417249937,
    0.0006597808712763916, 0.0009102085425590278]
  - [0.0003098052408589821, 0.0005519061616953, 0.000847854961053669, 0.001973989974309993,
    0.0017395615438939329, 0.0003600159426411241, 0.0006081750476550275, 0.0010992607525626434,
    0.0014088588463632683, 0.0003657305259200108, 0.0005065053900826399, 0.0006816678843887818,
    0.0009192630046037291, 0.0012792979715792057]
  - [0.00038124543991317376, 0.0007317287010782499, 0.0011684174152924354, 0.0017395615438939329,
    0.0038598846991193484, 0.00043110456152150667, 0.0008027037192155501, 0.0015565036188586025,
    0.0020278728190660654, 0.0005141957095350872, 0.0007119118657308285, 0.000965008849440012,
    0.001315449143610089, 0.0018490549393471842]
  - [0.0004937325081722303, 0.0004216925799375505, 0.00037189052191380313, 0.0003600159426411241,
    0.00043110456152150667, 0.0008285670003661674, 0.0004843056141097677, 0.00033851288729895855,
    0.0004247974580510502, 0.0001812179194499988, 0.00023500387682580002, 0.0003072797928404785,
    0.0004095372702810368, 0.0005646563423479261]
  - [0.0003760049598741378, 0.000424503316566293, 0.0004962095057322644, 0.0006081750476550275,
    0.0008027037192155501, 0.0004843056141097677, 0.0005871433529448499, 0.0005522004885688194,
    0.0006884928700791275, 0.00022051045454750563, 0.0003003936136156139, 0.0003968645585104153,
    0.0005257190830953154, 0.0007226333013748679]
  - [0.0002896751820434829, 0.0005022304908640528, 0.0007630525851657369, 0.0010992607525626434,
    0.0015565036188586025, 0.00033851288729895855, 0.0005522004885688194, 0.001606980115682465,
    0.0012883253512268262, 0.00033254991628335693, 0.000460741213106699, 0.0006196024958989314,
    0.0008340995953622211, 0.0011578076587858972]
  - [0.0003594746197103596, 0.0006279605352187744, 0.0009645590368933369, 0.0014088588463632683,
    0.0020278728190660654, 0.0004247974580510502, 0.0006884928700791275, 0.0012883253512268262,
    0.002755400229430407, 0.00043153167561453396, 0.0006012397594089394, 0.0008134906618665351,
    0.001101528003246464, 0.0015348819310956495]
  - [0.00014975675450943547, 0.0002001169131764748, 0.00026822510170707817, 0.0003657305259200108,
    0.0005141957095350872, 0.0001812179194499988, 0.00022051045454750563, 0.00033254991628335693,
    0.00043153167561453396, 0.00042993556981515036, 0.00029118607019598653, 0.0002668902915816844,
    0.0002776743978684138, 0.00035610372203783894]
  - [0.00019350044050664626, 0.00027193389921800076, 0.0003711381661444564, 0.0005065053900826399,
    0.0007119118657308285, 0.00023500387682580002, 0.0003003936136156139, 0.000460741213106699,
    0.0006012397594089394, 0.00029118607019598653, 0.0004158477982428318, 0.00038078064613624514,
    0.0004650190561924489, 0.0006158080334004949]
  - [0.000252896067157903, 0.0003591319941790297, 0.0004950292417249937, 0.0006816678843887818,
    0.000965008849440012, 0.0003072797928404785, 0.0003968645585104153, 0.0006196024958989314,
    0.0008134906618665351, 0.0002668902915816844, 0.00038078064613624514, 0.0007911120346811697,
    0.000686698674095742, 0.0009309481301311747]
  - [0.00033722958111023576, 0.000475824161358168, 0.0006597808712763916, 0.0009192630046037291,
    0.001315449143610089, 0.0004095372702810368, 0.0005257190830953154, 0.0008340995953622211,
    0.001101528003246464, 0.0002776743978684138, 0.0004650190561924489, 0.000686698674095742,
    0.0015537679998388041, 0.0013372786761728889]
  - [0.0004646422648682436, 0.0006536393963037548, 0.0009102085425590278, 0.0012792979715792057,
    0.0018490549393471842, 0.0005646563423479261, 0.0007226333013748679, 0.0011578076587858972,
    0.0015348819310956495, 0.00035610372203783894, 0.0006158080334004949, 0.0009309481301311747,
    0.0013372786761728889, 0.002848147806760828]
  dof: 14

